Incremental Relational Lenses

Lenses are a popular approach to bidirectional transformations, a generalisation of the view update problem in databases, in which we wish to make changes to source tables to effect a desired change on a view. However, perhaps surprisingly, lenses have seldom actually been used to implement updatable views in databases. Bohannon, Pierce and Vaughan proposed an approach to updatable views called relational lenses, but to the best of our knowledge this proposal has not been implemented or evaluated to date. We propose incremental relational lenses, that equip relational lenses with change-propagating semantics that map small changes to the view to (potentially) small changes to the source tables. We also present a language-integrated implementation of relational lenses and a detailed experimental evaluation, showing orders of magnitude improvement over the non-incremental approach. Our work shows that relational lenses can be used to support expressive and efficient view updates at the language level, without relying on updatable view support from the underlying database.

==> microbenchmarks/helpers.r <==
pdf("plot.pdf", width=5, height=4)

load_dat <- function(file) {
	dat <- read.csv(file, sep="\t", header=TRUE)
	datm <- as.matrix(dat)
	med <- apply(datm, 2, median)
	cols <- as.numeric(apply(as.matrix(colnames(dat)), 1, substring,first=2))

	
	list(cols=cols,vals=med)
}



==> microbenchmarks/list-tests.sh <==
#!/bin/bash

./unitTests.exe -list-test


==> microbenchmarks/plot_delta2_graph.r <==
source("helpers.r")

do_for <- function(file,first=FALSE,...) {
	dat = load_dat(file)

	if (first) {
		matplot(c(0,dat$cols),c(NaN, dat$vals),type="o",
				ylab="Time [ms]",ylim=c(0,2400),
				xlab="Number of Change Set Entries",...)
	} else {
		matlines(dat$cols,dat$vals,type="o",...)
	}
}

pch1 <- 15
pch2 <- 17
lt1 <- 1
lt2 <- 2

do_for(".ttime.classic.log",TRUE,col="dark red",pch=pch1);
do_for(".qtime.classic.log",col="red",lty=lt2,pch=pch1);
do_for(".ttime.log",col="dark blue",pch=pch2);
do_for(".qtime.log",col="blue",lty=lt2,pch=pch2);

legend(0,2400, c("naive, total time","naive, query time", "incr., total time", "incr., query time"),col=c("dark red", "red", "dark blue", "blue"),pch=c(pch1,pch1,pch2,pch2),lty=c(lt1,lt2,lt1,lt2))


==> microbenchmarks/plot_delta_graph.r <==
source("helpers.r")

do_for <- function(file,first=FALSE,...) {
	dat = load_dat(file)

	if (first) {
		matplot(c(0,dat$cols),c(NaN, dat$vals),type="o",
				ylab="Time [ms]",ylim=c(0,2400),
				xlab="Number of Change Set Entries",...)
	} else {
		matlines(dat$cols,dat$vals,type="o",...)
	}
}

pch1 <- 15
pch2 <- 17
lt1 <- 1
lt2 <- 2

do_for(".ttime.log",TRUE,col="dark blue",pch=pch2);
do_for(".qtime.log",col="blue",lty=lt2,pch=pch2);

legend(0,2400, c("total time", "query time"),col=c("dark blue", "blue"),pch=c(pch2,pch2),lty=c(lt1,lt2))


==> microbenchmarks/plot_graph.r <==
source("helpers.r")

do_for <- function(file,first=FALSE,...) {
	dat = load_dat(file)

	if (first) {
		matplot(c(0,dat$cols),c(NaN, dat$vals),type="o",
				ylab="Time [ms]",ylim=c(0,2400),
				xlab="Number of Input Rows",...)
	} else {
		matlines(dat$cols,dat$vals,type="o",...)
	}
}

pch1 <- 15
pch2 <- 17
lt1 <- 1
lt2 <- 2

do_for(".ttime.classic.log",TRUE,col="dark red",pch=pch1);
do_for(".qtime.classic.log",col="red",lty=lt2,pch=pch1);
do_for(".ttime.log",col="dark blue",pch=pch2);
do_for(".qtime.log",col="blue",lty=lt2,pch=pch2);

legend(0,2400, c("naive, total time","naive, query time", "incr., total time", "incr., query time"),col=c("dark red", "red", "dark blue", "blue"),pch=c(pch1,pch1,pch2,pch2),lty=c(lt1,lt2,lt1,lt2))


==> microbenchmarks/run-all-bench.sh <==
#!/bin/bash

. ./run-bench.sh

benchmark_rowcount "All:0:Lenses:5:lens_primitives:3:select_2_10000" 
set_rowcounts "1000 2000 3000 4000 5000 6000 7000 8000 9000 10000"
plot_reg "plot_select.pdf"

benchmark_rowcount "All:0:Lenses:5:lens_primitives:7:join_1_10000" 
set_rowcounts "1000 2000 3000 4000 5000 6000 7000 8000 9000 10000"
plot_reg "plot_join.pdf"

benchmark_rowcount "All:0:Lenses:5:lens_primitives:5:drop_1_100" 
plot_reg "plot_drop.pdf"

COUNT=100000
set_dscounts "10 100 200 300 400 500 600 700 800 900 1000"
benchmark_deltasize "All:0:Lenses:5:lens_primitives:4:select_3_10000" TRUE
plot_delta2 "plot_ds_select.pdf" 

COUNT=0
set_dscounts "100 20000 40000 60000 80000 100000 120000 140000 160000 180000 200000"
benchmark_deltasize "All:0:Lenses:5:lens_primitives:10:get_delta" 
plot_delta "plot_delta_get.pdf"

COUNT=100000
set_dscounts "1000 2000 3000 4000 5000 6000 7000 8000 9000 10000"
#benchmark_deltasize "All:0:Lenses:5:lens_primitives:11:put_delta" 
#plot_delta "plot_delta_put.pdf"
benchmark_deltasize "All:0:Lenses:5:lens_primitives:11:put_delta" TRUE
plot_delta2 "plot_delta_put2.pdf"

# clear_logs


==> microbenchmarks/run-bench.sh <==
#!/bin/bash


function set_classic {
	CLASSIC="$1"
}

function set_test {
	TEST="$1"
}

QTLOG=".qtime.log"
TTLOG=".ttime.log"
DEF_ROWCOUNTS="500 1000 5000 10000 25000 50000 100000 150000 200000"
DEF_DSCOUNTS="10 100 200 300 400 500 600 700 800 900 1000"
ROWCOUNTS="$DEF_ROWCOUNTS"
DSCOUNTS="$DEF_DSCOUNTS"

function set_rowcounts {
	ROWCOUNTS="$1"
}

function set_dscounts {
	DSCOUNTS="$1"
}

function my_explode {
	echo $COUNT
	awk -F ', ' '{ for (i=1; i<=NF; i++) print $i}'
}

function add_times {
	local LOG="$1"
	local RES="$2"

	if [ -e "$LOG" ]; then
		local RES=$(echo "$RES" | paste "$LOG" -)
	fi

	echo "$RES" > "$LOG"
}

function add_all_times {
	local DATA="$1"

	add_times "$QTLOG" "$(echo "$DATA" | head -n 1 | my_explode)"
	add_times "$TTLOG" "$(echo "$DATA" | tail +2 | my_explode)"
}

function do_time_rc {
	local COUNT="$1"
	local DATA=$(./unitTests.exe -only-test "$TEST" -classic-lenses $CLASSIC -benchmark true -set-n "$COUNT" 2>&1  | grep "query times" -A 2 | tail +2 | awk '{print substr($0,2,length($0)-2)}') 

	add_all_times "$DATA"
}

# function for testing delta size
function do_time_ds_size {
	local UPTO="$1"
	local DATA=$(./unitTests.exe -only-test "$TEST" -classic-lenses $CLASSIC -benchmark true -set-n "$COUNT" -set-upto "$UPTO" 2>&1  | grep "query times" -A 2 | tail +2 | awk '{print substr($0,2,length($0)-2)}') 

	local COUNT="$UPTO"
	add_all_times "$DATA"
}

function if_del {
	if [ -e "$1" ]; then 
		rm "$1"
	fi
}


function clear_logs {
	if_del "$QTLOG"
	if_del "$TTLOG"
}


function benchmark_one_deltasize {
	clear_logs

	for CNT in $DSCOUNTS
	do 
		echo "Testing with delta size=$CNT"
		do_time_ds_size "$CNT"
	done
}

function benchmark_one_rowcount {
	clear_logs

	for CNT in $ROWCOUNTS
	do
		echo "Testing with n=$CNT"
		do_time_rc "$CNT"
	done
}

function benchmark_both {
	local BM_CMD="$1"
	local BOTH="$2"

	if [ "$2" == "TRUE" ]; then
		set_classic true
		$1	

		# backup log files for classic lenses
		mv ".qtime.log" ".qtime.classic.log"
		mv ".ttime.log" ".ttime.classic.log"
	fi

	set_classic false
	$1
}

function benchmark_deltasize {
	set_test "$1"

	echo "Executing test '$TEST'..."
	benchmark_both benchmark_one_deltasize "$2" 
}

function plot_reg {
	Rscript "plot_graph.r"
	mv "plot.pdf" "$1"	
}

function plot_delta {
	Rscript "plot_delta_graph.r"
	mv "plot.pdf" "$1"	
}

function plot_delta2 {
	Rscript "plot_delta2_graph.r"
	mv "plot.pdf" "$1"	
}

function benchmark_rowcount {
	set_test "$1"

	echo "Executing test '$TEST'..."
	benchmark_both benchmark_one_rowcount TRUE

}



==> microbenchmarks/run-both-bench.sh <==
#!/bin/bash

if [ "$#" -lt 1 ]; then
	echo "No test supplied. Choose test from:"
	./unitTests.exe -list-test
	exit -1
fi

. ./run-bench.sh $1 true

set_classic true
benchmark_rowcount

mv ".qtime.log" ".qtime.classic.log"
mv ".ttime.log" ".ttime.classic.log"

set_classic false
benchmark_rowcount

Rscript plot_graph.r



==> pictures/main_example/gentables.sh <==
#!/bin/bash

function generate_tex {
	FILE="${1:0:-4}"
	echo "Processing $FILE"
	pdflatex "$FILE.tex" > latex.log
	pdf2svg "$FILE.pdf" "svg/$FILE.svg" 2>&1 >> latex.log
	rm "$FILE.aux" "$FILE.log" "$FILE.pdf" 
}

for i in $( ls ./*.tex ); do
	if [ "$i" != "./macros.tex" ] && [ "$i" != "./listings.tex" ]; then
		generate_tex "$i" 
	fi
done




==> sample_app/helpers.r <==
pdf("plot.pdf", width=5, height=4)

load_dat <- function(file) {
	dat <- read.csv(file, sep="\t", header=TRUE)
	datm <- as.matrix(dat)
	med <- apply(datm, 2, median)
	cols <- as.numeric(apply(as.matrix(colnames(dat)), 1, substring,first=2))

	
	list(cols=cols,vals=med)
}



==> sample_app/plot_all.sh <==
#!/bin/bash

. ./run_test.sh

# plot 1 / local
move_back_run_logs "correct_loc" ""
move_back_run_logs "classic_loc" "classic"
plot_graph "plot_cds_local.pdf"

# plot 2 / remote
move_back_run_logs "correct_rem" ""
move_back_run_logs "classic_rem" "classic"
Rscript "./plot_graph_rem.r"
mv "plot.pdf" "plot_cds_remote.pdf"

# plot 3 / compare
Rscript "plot_cmp.r"
mv "plot.pdf" "plot_cmp.pdf"



==> sample_app/plot_cmp.r <==
source("helpers.r")

do_for <- function(file,first=FALSE,...) {
	dat = load_dat(file)

	if (first) {
		matplot(c(0,dat$cols),c(NaN, dat$vals*1000),type="o",
				ylab="Time [ms]",ylim=c(0,125),
				xlab="Number of Input Rows",...)
	} else {
		matlines(dat$cols,dat$vals*1000,type="o",...)
	}
}

pch1 <- 15
pch2 <- 17
lt1 <- 1
lt2 <- 2

do_for("ttime.correct_rem.csv",TRUE,col="green4",pch=pch1);
do_for("qtime.correct_rem.csv",col="green3",lty=lt2,pch=pch1);
do_for("ttime.correct_loc.csv",col="dark blue",pch=pch2);
do_for("qtime.correct_loc.csv",col="blue",lty=lt2,pch=pch2);

legend(0,125, c("remote, total time","remote, query time", "local, total time", "local, query time"),col=c("green4", "green3", "dark blue", "blue"),pch=c(pch1,pch1,pch2,pch2),lty=c(lt1,lt2,lt1,lt2))


==> sample_app/plot_graph.r <==
source("helpers.r")


ytop=4200

do_for <- function(file,first=FALSE,...) {
	dat = load_dat(file)

	if (first) {
		matplot(c(0,dat$cols),c(NaN, dat$vals*1000),type="o",
				ylab="Time [ms]",ylim=c(0,ytop),
				xlab="Number of Input Rows",...)
	} else {
		matlines(dat$cols,dat$vals*1000,type="o",...)
	}
}

pch1 <- 15
pch2 <- 17
lt1 <- 1
lt2 <- 2

do_for(".ttime.classic.log",TRUE,col="dark red",pch=pch1);
do_for(".qtime.classic.log",col="red",lty=lt2,pch=pch1);
do_for(".ttime.log",col="dark blue",pch=pch2);
do_for(".qtime.log",col="blue",lty=lt2,pch=pch2);

legend(0,ytop, c("naive, total time","naive, query time", "incr., total time", "incr., query time"),col=c("dark red", "red", "dark blue", "blue"),pch=c(pch1,pch1,pch2,pch2),lty=c(lt1,lt2,lt1,lt2))


==> sample_app/plot_graph_rem.r <==
source("helpers.r")


ytop=4200

do_for <- function(file,first=FALSE,...) {
	dat = load_dat(file)

	if (first) {
		matplot(c(0,dat$cols),c(NaN, dat$vals*1000),type="o",
				ylab="Time [ms]",ylim=c(0,ytop),
				xlab="Number of Input Rows",...)
	} else {
		matlines(dat$cols,dat$vals*1000,type="o",...)
	}
}

pch1 <- 15
pch2 <- 17
lt1 <- 1
lt2 <- 2

do_for(".ttime.classic.log",TRUE,col="purple4",pch=pch1);
do_for(".qtime.classic.log",col="purple3",lty=lt2,pch=pch1);
do_for(".ttime.log",col="green4",pch=pch2);
do_for(".qtime.log",col="green3",lty=lt2,pch=pch2);

legend(0,ytop, c("naive, total time","naive, query time", "incr., total time", "incr., query time"),col=c("purple4", "purple3", "green4", "green3"),pch=c(pch1,pch1,pch2,pch2),lty=c(lt1,lt2,lt1,lt2))


==> sample_app/run_all_tests.sh <==
#!/bin/bash

. ./run_test.sh

benchmark_all
move_run_logs "correct_loc"

benchmark_all
move_run_logs "classic_loc"

benchmark_all
move_run_logs "correct_rem"

benchmark_all
move_run_logs "classic_rem"





==> sample_app/run_full_test.sh <==
#!/bin/bash

N=$1

PGPASSWORD="dblp" psql dblp -h 127.0.0.1 -U dblp > .db.log << EOF
	drop table if exists inproceedings;
	create table inproceedings AS
	(
		(
			select t1.inproceedings, t4.title, t4.year, t1.proceedings from inproceedings_crossref_bak as t1
				join inproceedings_author_bak as t2 on t1.inproceedings = t2.inproceedings
				join inproceedings_bak as t4 on t1.inproceedings = t4.inproceedings
			where t4.year = 2016 and t1.proceedings != 'conf/pods/2016'
			Limit ($N-108)
		)
		UNION
		(
			select t1.inproceedings, t1.title, t1.year, t2.proceedings from inproceedings_bak as t1
				join inproceedings_crossref_bak as t2 on t1.inproceedings = t2.inproceedings
				where t2.proceedings = 'conf/pods/2006'
		)
	);
	alter table inproceedings add primary key (inproceedings);
	delete from inproceedings_author;
	insert into inproceedings_author (inproceedings, author)
	(
		select distinct t1.inproceedings, t1.author from inproceedings_author_bak as t1
			join inproceedings as t2 on t1.inproceedings = t2.inproceedings
	);
	delete from inproceedings_crossref;
	insert into inproceedings_crossref (inproceedings, proceedings)
	(
		select distinct t1.inproceedings, t1.proceedings from inproceedings_crossref_bak as t1
			join inproceedings as t2 on t1.inproceedings = t2.inproceedings
	);
	delete from proceedings;
	insert into proceedings (proceedings, proceedings_name, proceedings_year)
	(
		select distinct t1.proceedings, t1.proceedings_name, t1.proceedings_year from proceedings_bak as t1
			join inproceedings_crossref as t2 on t1.proceedings = t2.proceedings
	);
	select count(*) from inproceedings_author;
EOF

STATE="$?"
if [ $STATE -ne 0 ]; then
	echo "DB Failed (code $STATE) with:" 1>&2
	cat .db.log 1>&2
	exit -1
fi


./run_tests.sh


==> sample_app/run_test.sh <==
#!/bin/bash



QTIMEFILE=".qtime.log"
TTIMEFILE=".ttime.log"

function requires {
	if [ "$#" -lt "$1" ]; then
		echo "$2"
		exit -1
	fi
}

function prepare_database {
	requires 1 "prepare_database <N>"

	local N="$1"
	local HOST="127.0.0.1"
	#local HOST="192.168.99.1"

	PGPASSWORD="dblp" psql dblp -h "$HOST" -U dblp > .db.log << EOF
	drop table if exists inproceedings;
	create table inproceedings AS
	(
		(
			select t1.inproceedings, t4.title, t4.year, t1.proceedings from inproceedings_crossref_bak as t1
				join inproceedings_author_bak as t2 on t1.inproceedings = t2.inproceedings
				join inproceedings_bak as t4 on t1.inproceedings = t4.inproceedings
			where t4.year = 2016 and t1.proceedings != 'conf/pods/2016'
			Limit ($N-108)
		)
		UNION
		(
			select t1.inproceedings, t1.title, t1.year, t2.proceedings from inproceedings_bak as t1
				join inproceedings_crossref_bak as t2 on t1.inproceedings = t2.inproceedings
				where t2.proceedings = 'conf/pods/2006'
		)
	);
	alter table inproceedings add primary key (inproceedings);
	delete from inproceedings_author;
	insert into inproceedings_author (inproceedings, author)
	(
		select distinct t1.inproceedings, t1.author from inproceedings_author_bak as t1
			join inproceedings as t2 on t1.inproceedings = t2.inproceedings
	);
	delete from inproceedings_crossref;
	insert into inproceedings_crossref (inproceedings, proceedings)
	(
		select distinct t1.inproceedings, t1.proceedings from inproceedings_crossref_bak as t1
			join inproceedings as t2 on t1.inproceedings = t2.inproceedings
	);
	delete from proceedings;
	insert into proceedings (proceedings, proceedings_name, proceedings_year)
	(
		select distinct t1.proceedings, t1.proceedings_name, t1.proceedings_year from proceedings_bak as t1
			join inproceedings_crossref as t2 on t1.proceedings = t2.proceedings
	);
	select count(*) from inproceedings_author;
EOF

	STATE="$?"
	if [ $STATE -ne 0 ]; then
		echo "DB Failed (code $STATE) with:" 1>&2
		cat .db.log 1>&2
		exit -1
	fi
}

function benchmark_linx {
	local LOG="$(linx app.links --config=links.config 2>&1)"

	local T1="$(echo "$LOG" | grep 'exec' | tail -n +2 | awk '{sum += $3} END { print sum/1000/2 }')"
	local T2="$(echo "$LOG" | tail -n 1 | awk '{print $1/1000/2}')"

	echo "$T1	$T2"
}

function benchmark {
	requires 1 "benchmark <N>"

	prepare_database "$1"
	
	for i in {1..15}
	do
		benchmark_linx
	done

	echo ""	
}

function rm_if_exists {
	requires 1 "rm_if_exists <file>"

	if [ -e "$1" ]; then 
		rm "$1"
	fi
}

function paste_into {
	requires 2 "paste_into <file> <dat>"

	if [ -e "$1" ]; then
		local DAT="$(echo "$2" | paste "$1" -)"
		echo "$DAT" > "$1"
	else 
		echo "$2" > "$1"
	fi
}

function benchmark_all {
	rm_if_exists "$QTIMEFILE"
	rm_if_exists "$TTIMEFILE"

	for COUNT in 500 1000 10000 25000 50000 100000 200000
	do
		echo "Results with N=$COUNT:"
		benchmark "$COUNT" | tail -n +6 | tee ".all_res.log"

		if [ "$?" -ne "0" ]; then
			exit -1;
		fi

		paste_into "$QTIMEFILE" "$(cat ".all_res.log" | awk "BEGIN {print \"$COUNT\"} {print \$1}")"
		paste_into "$TTIMEFILE" "$(cat ".all_res.log" | awk "BEGIN {print \"$COUNT\"} {print \$2}")"

		rm ".all_res.log"
	done
}

function move_run_logs {
	requires 1 "move_back_run <to>"

	local CLASS="$1"
	mv "$QTIMEFILE" "qtime.$CLASS.csv"
	mv "$TTIMEFILE" "ttime.$CLASS.csv"
}

function move_back_run_logs {
	requires 1 "move_back_run_logs <from>"

	local CLASS="$1"
	local TO="$2"

	if [ "$TO" != "" ]; then
		local TO="$TO."
	fi

	cp "qtime.$CLASS.csv" ".qtime.${TO}log"
	cp "ttime.$CLASS.csv" ".ttime.${TO}log"
}

function plot_graph {
	requires 1 "plot_graph <target_file>"

	Rscript "plot_graph.r"
	mv "plot.pdf" "$1"
}


==> sample_app/run_tests.sh <==
#1/bin/bash

for i in {1..5}
do
	./run_test.sh 
done

echo ""


